Viscous hydrodynamics relaxation time from AdS/CFT

We consider an expanding boost-invariant plasma at strong coupling using the AdS/CFT correspondence for N=4 SYM. We determine the relaxation time in second order viscous hydrodynamics and find that it is around thirty times shorter than weak coupling expectations. We find that the nonsingularity of the dual geometry in the string frame necessitates turning on the dilaton which leads to a nonvanishing expectation value for tr F^2 behaving like tau^(-10/3).

==> paper.m <==
(* A mathematica script with formulas for:

   - expression for R3 in terms of a3'(v) denoted here by a3p[v] and
     \tilde{b}'_3(v) denoted here by btl3p[v]
   - expressions for a3'(v) and \tilde{b}'_3(v)
   - series expansion of R3 around the position of the possible 
     singularity v=3^(1/4) 

*)

R3 = (-64*Sqrt[2]*3^(1/4)*C*v^8*(5103 - 972*v^4 + 8289*v^8 + 72*v^12 + 
        921*v^16 - 12*v^20 + 7*v^24))/((-3 + v^4)^4*(3 + v^4)^6) - 
     (16*Sqrt[2]*3^(1/4)*v^6*(177147 - 11140578*Sqrt[3]*v^2 + 35449083*v^4 - 
        10471356*Sqrt[3]*v^6 + 5189751*v^8 - 35072190*Sqrt[3]*v^10 + 
        81037827*v^12 - 16043832*Sqrt[3]*v^14 + 3907926*v^16 - 
        11020860*Sqrt[3]*v^18 + 20307510*v^20 - 4164912*Sqrt[3]*v^22 + 
        1212678*v^24 - 653508*Sqrt[3]*v^26 + 749214*v^28 - 
        136200*Sqrt[3]*v^30 + 67887*v^32 - 11874*Sqrt[3]*v^34 + 4143*v^36 + 
        44*Sqrt[3]*v^38 + 3*v^40 + 2*Sqrt[3]*v^42 - v^44))/
      ((-3 + Sqrt[3]*v^2)^2*(-3 + v^4)^5*(3 + v^4)^7) + 
     (24*v*(54 + 63*v^4 - 219*v^8 - 3*v^12 + v^16)*a3p[v])/
      ((-3 + v^4)*(3 + v^4)^3) + (24*v*(54 + 27*v^4 + 45*v^8 + 9*v^12 + v^16)*
       btl3p[v])/((-3 + v^4)*(3 + v^4)^3) - 
     (192*Sqrt[2]*3^(1/4)*v^8*(3*Sqrt[3] - 6*v^2 + Sqrt[3]*v^4)*
       (567 + 972*v^4 + 378*v^8 + 108*v^12 + 7*v^16)*Log[3 - Sqrt[3]*v^2])/
      ((-3 + Sqrt[3]*v^2)^2*(-9 + v^8)^4) + 
     (192*Sqrt[2]*3^(1/4)*v^8*(3*Sqrt[3] - 6*v^2 + Sqrt[3]*v^4)*
       (567 + 972*v^4 + 378*v^8 + 108*v^12 + 7*v^16)*Log[3 + Sqrt[3]*v^2])/
      ((-3 + Sqrt[3]*v^2)^2*(-9 + v^8)^4) + 
     (8*Sqrt[2]*v^2*(81 + 324*v^4 + 918*v^8 + 36*v^12 + v^16)*Log[3 - v^4])/
      (3^(3/4)*(-3 + v^4)^4*(3 + v^4)) - 
     (8*Sqrt[2]*v^2*(81 + 324*v^4 + 918*v^8 + 36*v^12 + v^16)*Log[3 + v^4])/
      (3^(3/4)*(-3 + v^4)^4*(3 + v^4)) + 
     (4*v^2*(9 - 30*v^4 + v^8)*Derivative[1][a3p][v])/(3 + v^4)^2 + 
     (4*v^2*(9 + 18*v^4 + v^8)*Derivative[1][btl3p][v])/(3 + v^4)^2
 
a3p[v_]:= (7776*Sqrt[2]*3^(3/4)*v^3)/(-9 + v^8)^4 + (1728*Sqrt[2]*3^(3/4)*v^7)/
      (-9 + v^8)^4 + (864*Sqrt[2]*3^(3/4)*v^11)/(-9 + v^8)^4 + 
     (360*Sqrt[2]*3^(3/4)*v^3)/(-9 + v^8)^3 - (108*Sqrt[2]*3^(1/4)*C*v^3)/
      (-9 + v^8)^3 + (324*Sqrt[2]*3^(1/4)*v^5)/(-9 + v^8)^3 + 
     (80*Sqrt[2]*3^(3/4)*v^7)/(-9 + v^8)^3 - (24*Sqrt[2]*3^(1/4)*C*v^7)/
      (-9 + v^8)^3 + (108*Sqrt[2]*3^(1/4)*v^9)/(-9 + v^8)^3 + 
     (40*Sqrt[2]*3^(3/4)*v^11)/(-9 + v^8)^3 - (12*Sqrt[2]*3^(1/4)*C*v^11)/
      (-9 + v^8)^3 + (44*Sqrt[2]*3^(1/4)*v^13)/(-9 + v^8)^3 + 
     (4*Sqrt[2]*3^(1/4)*v^17)/(-9 + v^8)^3 + (9*C1*v^3)/(-9 + v^8)^2 - 
     (8*Sqrt[2]*3^(1/4)*v^5)/(-9 + v^8)^2 + (2*C1*v^7)/(-9 + v^8)^2 - 
     (16*Sqrt[2]*v^9)/(3*3^(3/4)*(-9 + v^8)^2) + (C1*v^11)/(-9 + v^8)^2 - 
     (8*Sqrt[2]*v^13)/(3*3^(3/4)*(-9 + v^8)^2) - (396*Sqrt[2]*3^(3/4)*v^3)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) - (108*Sqrt[2]*3^(1/4)*C*v^3)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) + (162*Sqrt[2]*3^(1/4)*v^5)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) - (96*Sqrt[2]*3^(3/4)*v^7)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) - (36*Sqrt[2]*3^(1/4)*C*v^7)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) + (76*Sqrt[2]*3^(1/4)*v^9)/
      ((-9 + v^8)^2*(9 + 2*v^4 + v^8)) - (412*Sqrt[2]*v^11)/
      (3*3^(1/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) - (44*Sqrt[2]*C*v^11)/
      (3^(3/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) + (332*Sqrt[2]*v^13)/
      (3*3^(3/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) - 
     (8*Sqrt[2]*v^15)/(3*3^(1/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) - 
     (4*Sqrt[2]*C*v^15)/(3^(3/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) + 
     (20*Sqrt[2]*v^17)/(3^(3/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) + 
     (10*Sqrt[2]*v^21)/(3*3^(3/4)*(-9 + v^8)^2*(9 + 2*v^4 + v^8)) + 
     (8*Sqrt[2]*v^3*(9 + 2*v^4 + v^8)*ArcTan[v^2/Sqrt[3]])/
      (3^(1/4)*(-9 + v^8)^2) + (2*v^3*(9 + 2*v^4 + v^8)*
       ArcTan[Sqrt[2]/(-1 + v^2)])/(3^(3/4)*(-9 + v^8)^2) - 
     (2*3^(1/4)*v^3*(9 + 2*v^4 + v^8)*ArcTan[(-1 + v^2)/Sqrt[2]])/
      (-9 + v^8)^2 + (2*v^3*(9 + 2*v^4 + v^8)*ArcTan[Sqrt[2]/(1 + v^2)])/
      (3^(3/4)*(-9 + v^8)^2) - (2*3^(1/4)*v^3*(9 + 2*v^4 + v^8)*
       ArcTan[(1 + v^2)/Sqrt[2]])/(-9 + v^8)^2 - 
     (8*v^3*(9 + 2*v^4 + v^8)*ArcTan[(3 - v^4)/(2*Sqrt[2]*v^2)])/
      (3^(3/4)*(-9 + v^8)^2) + (2*Sqrt[2]*v^3*Log[Sqrt[3] - v^2])/
      (3^(1/4)*(-9 + v^8)) - (2*Sqrt[2]*v^3*Log[Sqrt[3] + v^2])/
      (3^(1/4)*(-9 + v^8)) - (Sqrt[2]*v*(45 + 6*v^4 + 5*v^8)*Log[3 - v^4])/
      (3*3^(3/4)*(-3 + v^4)*(3 + v^4)^2) + 
     (Sqrt[2]*v*(45 + 6*v^4 + 5*v^8)*Log[3 + v^4])/(3*3^(3/4)*(-3 + v^4)*
       (3 + v^4)^2)
 
btl3p[v_]:= (972*Sqrt[2]*3^(3/4)*v^3)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) + (729*C1*v^3)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (486*Sqrt[2]*3^(1/4)*v^5)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) + (486*Sqrt[3]*C1*v^5)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (2916*Sqrt[2]*3^(3/4)*v^7)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) + (648*C1*v^7)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (324*Sqrt[2]*3^(1/4)*C*v^7)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (5400*Sqrt[2]*3^(1/4)*v^9)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) + 
     (270*Sqrt[3]*C1*v^9)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (216*Sqrt[2]*3^(3/4)*C*v^9)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (2244*Sqrt[2]*3^(3/4)*v^11)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) + (189*C1*v^11)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (288*Sqrt[2]*3^(1/4)*C*v^11)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (2346*Sqrt[2]*3^(1/4)*v^13)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) + 
     (36*Sqrt[3]*C1*v^13)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (120*Sqrt[2]*3^(3/4)*C*v^13)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (920*Sqrt[2]*3^(3/4)*v^15)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (120*Sqrt[2]*3^(1/4)*C*v^15)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (944*Sqrt[2]*3^(1/4)*v^17)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (12*Sqrt[3]*C1*v^17)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (40*Sqrt[2]*3^(3/4)*C*v^17)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (724*Sqrt[2]*v^19)/
      (3^(1/4)*(3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + 
        v^12)) - (21*C1*v^19)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (32*Sqrt[2]*3^(1/4)*C*v^19)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (154*Sqrt[2]*3^(1/4)*v^21)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (10*Sqrt[3]*C1*v^21)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (8*Sqrt[2]*3^(3/4)*C*v^21)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (76*Sqrt[2]*v^23)/
      (3^(1/4)*(3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + 
        v^12)) - (8*C1*v^23)/((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (4*Sqrt[2]*3^(1/4)*C*v^23)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (40*Sqrt[2]*v^25)/(3^(3/4)*(3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (2*Sqrt[3]*C1*v^25)/
      ((3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (4*Sqrt[2]*v^27)/(3^(1/4)*(3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - (C1*v^27)/((3 + v^4)^4*
       (3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + v^12)) - 
     (2*Sqrt[2]*v^29)/(3^(3/4)*(3 + v^4)^4*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (-27 + 3*v^4 - v^8 + v^12)) - 
     (8*Sqrt[2]*v^3*(3*Sqrt[3] + 6*v^2 + Sqrt[3]*v^4)*ArcTan[v^2/Sqrt[3]])/
      (3^(3/4)*(3 + v^4)^2*(3 + 2*Sqrt[3]*v^2 + v^4)) - 
     (2*v^3*ArcTan[Sqrt[2]/(-1 + v^2)])/(3^(3/4)*(3 + v^4)^2) + 
     (2*3^(1/4)*v^3*ArcTan[(-1 + v^2)/Sqrt[2]])/(3 + v^4)^2 - 
     (2*v^3*ArcTan[Sqrt[2]/(1 + v^2)])/(3^(3/4)*(3 + v^4)^2) + 
     (2*3^(1/4)*v^3*ArcTan[(1 + v^2)/Sqrt[2]])/(3 + v^4)^2 - 
     (8*v^3*ArcTan[(-3 + v^4)/(2*Sqrt[2]*v^2)])/(3^(3/4)*(3 + v^4)^2) + 
     (32*Sqrt[2]*v^7*(3*Sqrt[3] + 6*v^2 + Sqrt[3]*v^4)*ArcTanh[v^2/Sqrt[3]])/
      (3^(3/4)*(3 + v^4)*(3 + 2*Sqrt[3]*v^2 + v^4)*(-27 + 3*v^4 - v^8 + 
        v^12)) - (2*Sqrt[2]*v^3*(-3 + v^4)*(3*Sqrt[3] + 6*v^2 + Sqrt[3]*v^4)*
       Log[Sqrt[3] - v^2])/(3^(3/4)*(3 + v^4)*(3 + 2*Sqrt[3]*v^2 + v^4)*
       (9 + 2*v^4 + v^8)) + (2*Sqrt[2]*v^3*(-3 + v^4)*
       (3*Sqrt[3] + 6*v^2 + Sqrt[3]*v^4)*Log[Sqrt[3] + v^2])/
      (3^(3/4)*(3 + v^4)*(3 + 2*Sqrt[3]*v^2 + v^4)*(9 + 2*v^4 + v^8)) + 
     (Sqrt[2]*v*(9 - 18*v^4 + v^8)*Log[3 - v^4])/(3^(3/4)*(-3 + v^4)*
       (3 + v^4)^2) - (Sqrt[2]*v*(9 - 18*v^4 + v^8)*Log[3 + v^4])/
      (3^(3/4)*(-3 + v^4)*(3 + v^4)^2)

(* Some simplifications and series expansion *)

R3simp=Map[Simplify,Collect[TrigToExp[R3],Log[_]]]

R3series=Simplify[Series[R3simp,{v,3^(1/4),0}]]

